Tracking Particles with Large Displacements using Energy Minimization

We describe a method to track particles undergoing large displacements. Starting with a list of particle positions sampled at different time points, we assign particle identities by minimizing the sum across all particles of the trace of the square of the strain tensor. This method of tracking corresponds to minimizing the stored energy in an elastic solid or the dissipated energy in a viscous fluid. Our energy-minimizing approach extends the advantages of particle tracking to situations where particle imaging velocimetry and digital imaging correlation are typically required. This approach is much more reliable than the standard squared-displacement minimizing approach for spatially-correlated displacements that are larger than the typical interparticle spacing. Thus, it is suitable for particles embedded in a material undergoing large deformations. On the other hand, squared-displacement minimization is more effective for particles undergoing uncorrelated random motion. In the Supplement, we include a flexible MATLAB particle tracker that implements either approach. This implementation returns an estimation of the strain tensor for each particle, in addition to its identification.

==> anc/Example/Example.m <==
% ----- PURPOSE ------

% This example tracks particles that have undergone simulated diffusion, 
% translation, stretch, or shear.


% ----- NOTE ------

% Tracker used in this example will be MUCH faster and more 
% robust when the assignmentoptimal function is compiled. From the 
% directory with the function, run;
%
%     mex assignmentoptimal.c
% 
% and it should generate a fast compiled binary for you. You can check 
% that matlab is running the compiled version by doing
% 
%     which assignmentoptimal
% 
% and checking that the result is a compiled file and not a .m file.


% ----- DATA FILES -----

% xyt_diff.mat, xyt_trans.mat, xyt_stretch.mat, xyt_shear.mat, xyt_tfm.mat
% contain an array, xyt, of particle location and times.

% Structure of xyt: 
% xyt          (N+M)x3 array where N is the number of
                        % particles in the first frame and M is the number 
                        % of particles in the second frame.
                        % xyt(i,1) is the x-coordinate 
                        % xyt(i,2) is the y-coordinate
                        % xyt(i,3) is the image number
                       
                       
% The tracking parameters chosen below are as follows.  All of them are
% required for the strain-tracker. Only the first two are required for the
% diffusion tracker.

% INPUTS: 
% param.mode;       --  set to 0 for strain tracker and 1 for 
%                       diffusion tracker.
% param.maxdisp;    --  max displacement of a particle one expects from
%                       image to image.  Make this smaller, and the code
%                       will run faster, but you might miss some pairs.
% param.maxstr;     --  maximum expected stretch - used for (1) estimating
%                       maximum change in separation of two
%                       neighboring particles and (2) for eliminating
%                       candidate particle pairs that give 
%                       strain > param.maxstr. This is a positive number
%                       usually < 1.
% param.maxcompr;   --  maximum expected compression. Used to eliminate
%                       candidate particle pairs that give 
%                       strain < - param.maxcompr. This is a positive  
%                       number usually < 1. If in doubt, set
%                       param.maxcompr = param.maxstr.
% param.minn;       --  minimum number of neighbors a particle needs to
%                       have in order to calculate a local strain.  In this 
%                       2D code, minn must be at least 2.  With a larger 
%                       value you will have more accurate strain                         
%                       measurements, but you may miss some particles.                       
% param.rmax;       --  radius around a given particle to look for
%                       neighbors. This should be chosen so you typically 
%                       have 3-6 neighbors per particle. if this value is
%                       too large, you will underestimate strain gradients


% ----- OUTPUTS -----

% cm                --  Cost matrix associated with the found particle 
%                       identification: cm(i,j) is the cost associated with
%                       assigning particle i in the first timepoint to
%                       particle j in the second timepoint 
% tks               -- 4xN array where N is the number of particles such
%                       that tks(i,1) is the x-coordinate of a given
%                       particle; tks(i,2) is the y-coordinate of a given
%                       particle; tks(i,3) is the image number, and
%                       tks(i,4) is the particle ID number.
% str               -- In cases of material deformation it is a 5xN array 
%                       such that str(i,1) is the xx strain of the
%                       i^th particle, str(i,2) is the yy strain of the 
%                       i^th particle, str(i,3) is the xy strain of the
%                       i^th particle, and str(i,4) is the yx strain of the
%                       i^th partice. str(i,5) is the ID of the i^th
%                       particle.
%                       In cases of the diffusion trackr, the structure is set 
%                       to NaN.

%%  Load Data

clear
close all

data = 'stretch'; % choose 'diff', 'stretch', 'shear', 'trans', or 'tfm'

switch data
    case 'diff'
        load xyt_diff  %load variable 'xyt'
        param.maxdisp = 6;  param.mode = 1;
        
    case 'stretch'
        load xyt_stretch  %load variable 'xyt'
        param.minn = 3;  param.rmax=100; param.maxdisp = 35;
        param.maxstr = 0.2; param.maxcompr = 0;  param.mode = 0;
    case 'shear'
        load xyt_shear;  %load variable 'xyt'
        param.minn = 3;  param.rmax=100; param.maxdisp = 25;
        param.maxstr = 0.2; param.maxcompr = 0.2;  param.mode = 0;
    case 'trans'
        load xyt_trans; %load variable 'xyt'
        param.minn = 2;  param.rmax=100;  param.maxdisp = 20;
        param.maxstr = 0.001; param.maxcompr = 0.001;  param.mode = 0;
    case 'tfm'
        load xyt_tfm; %load variable 'xyt'
        param.minn = 2;  param.rmax=100;  param.maxdisp = 22;
        param.maxstr = 0.5; param.maxcompr = 0.5; param.mode = 0;
end

%% analyze the data

set(0,'RecursionLimit',800)         %  Sets the recursion limit to 800.  
                                    % As of 08.2016 computers may crash for 
                                    % numbers much higher than 800.

% The following runs the tracking function:
[cm, tks, str] = Tracker(xyt,param);  

d = trck2dsp(tks);  % this function reformats tks into a more 
                      % convenient structure as follows:

% d contains all positions and displacements for each time point.  
% d(t).r      % 2xN matrix of particle positions at the first time
                 % point, where N is the number of particles
% d(t).dr:    % 2xN matrix of displacements at time t relative to t=1.

ts = unique(xyt(:,3));  % finding time points

ts1 = min(ts);  % first time point
ts2 = max(ts);  % second time point

ind1 = find(xyt(:,3)==ts1);  % indices of xyt_diff that correspond to 
                           % particle in the first frame
ind2 = find(xyt(:,3)==ts2);  % indices of xyt_diff that correspond to 
                           % particle in the second frame

%% plot results
plot(xyt(ind1,1), xyt(ind1,2), 'ok', 'MarkerSize', 7)  % Plotting particle 
                                                       % positions in the 
                                                       % first frame 
                                                       % with 'o' markers
hold on
plot(xyt(ind2,1), xyt(ind2,2), 'xk', 'MarkerSize', 7)  % Plotting particle 
                                                       % positions in the 
                                                       % second frame 
                                                       % with 'x' markers

set(gca,'FontSize',16,'Color', 'w')

axis off

scl = 1;  % scale for enlarging arrows representing particle displacements

% Plotting arrows from particles in the first frame to the corresponding 
% particles in the second frame 
quiver(d(1).r(:,1),d(1).r(:,2),scl*d(2).dr(:,1),scl*d(2).dr(:,2),0,'r')

==> anc/Example/trck2dsp.m <==
function disp=trck2dsp(tracks)

% PURPOSE
% Creates a useful structure for particle positions and displacements from 
% the output of track.m (by Blair and Dufresne) or Tracker.m 
% (by Boltyanskiy and Dufresne)

% INPUT

% tracks        4xN matrix where N is the number of particles found at both
                % time points such that tks(i,1) is the x-coordinate of the 
                % ith particle; tks(i,2) is the y-coordinate of the ith 
                % particle; tks(i,3) is the image number, and tks(i,4) is v
                % the particle identification number (partcle ID) 

% OUTPUT  

% disp:         % a structure array of N elements, where disp(t).r(i,:) are 
                % the coordinates of the ith particle at time t, 
                % disp(t).dr(i,:) is the displacment of the ith particle at 
                % time t, relative to the first time point.


% NOTE:
% this code rejects all particles that are not present at all time points.


[r, c] = size(tracks);

if r == 0
    error('No particles were tracked')
end

if c==4
    d=2;     % number of dimensions   
else
    d=3;     % number of dimensions
end

ti=min(tracks(:,d+1));  % first frame number

% make first frame number = 1
if ti~=1
    tracks(:,d+1)=tracks(:,d+1)-ti+1;
end
tf=max(tracks(:,d+1));  % final frame number

np = max(tracks(:,d+2));    % number of particles        

for t=1:tf
    tks = tracks(tracks(:,d+1)==t,:);
    if t==1
        r0=tks(:,1:d);              % particle positions in the first frame
    end
   disp(t).r = tks(:,1:d);          % particle positions in frame t
   disp(t).dr = tks(:,1:d)-r0;      % particle displacements in frame t
end


==> anc/Tracker.m <==
function [cm_tot, tks, str] = Tracker(xyt,param)
% -------------------------------------------------------------------------
%
% PURPOSE:  
% This function assigns particle identifications in 2 frames based on 
% either:
%       -  minimization of squared displacements (diffusion tracker)
%       -  minimal energy storage/dissipation (strain tracker)
%
% INPUTS: 
% param.mode;       --  set to 0 for strain tracker and 1 for 
%                       diffusion tracker.
% param.maxdisp;    --  max displacement of a particle one expects from
%                       image to image.  Make this smaller, and the code
%                       will run faster, but you might miss some pairs.
% param.maxstr;     --  maximum expected stretch - used for (1) estimating
%                       maximum change in separation of two
%                       neighboring particles and (2) for eliminating
%                       candidate particle pairs that give 
%                       strain > param.maxstr. This is a positive number
%                       usually < 1.
% param.maxcompr;   --  maximum expected compression. Used to eliminate
%                       candidate particle pairs that give 
%                       strain < - param.maxcompr. This is a positive  
%                       number usually < 1. If in doubt, set
%                       param.maxcompr = param.maxstr.
% param.minn;       --  minimum number of neighbors a particle needs to
%                       have in order to calculate a local strain.  In this 
%                       2D code, minn must be at least 2.  With a larger 
%                       value you will have more accurate strain                         
%                       measurements, but you may miss some particles.                       
% param.rmax;       --  radius around a given particle to look for
%                       neighbors. This should be chosen so you typically 
%                       have 3-6 neighbors per particle. if this value is
%                       too large, you will underestimate strain gradients
%
% OUTPUTS: 
% cm                --  Cost matrix associated with the found particle 
%                       identification: cm(i,j) is the cost associated with
%                       assigning particle i in the first timepoint to
%                       particle j in the second timepoint 
% tks               -- 4xN array where N is the number of particles such
%                       that tks(i,1) is the x-coordinate of a given
%                       particle; tks(i,2) is the y-coordinate of a given
%                       particle; tks(i,3) is the image number, and
%                       tks(i,4) is the particle ID number.
% str               -- In cases of material deformation it is a 5xN array 
%                       such that str(i,1) is the xx strain of the
%                       i^th particle, str(i,2) is the yy strain of the 
%                       i^th particle, str(i,3) is the xy strain of the
%                       i^th particle, and str(i,4) is the yx strain of the
%                       i^th partice. str(i,5) is the ID of the i^th
%                       particle.
%                       In cases of Brownian motion, the structure is set 
%                       to NaN.
%
%
% NOTE: 
% This function relies on the assignmentoptimal function by Markus Buehren.
% 
%   <a href="assignment.html">assignment.html</a>  <a href="http://www.mathworks.com/matlabcentral/fileexchange/6543">File Exchange</a>  <a href="https://www.paypal.com/cgi-bin/webscr?cmd=_s-xclick&hosted_button_id=EVW2A4G2HBVAU">Donate via PayPal</a>
% 
% For your convenience we have bundled the 2014 version with this code,
% but more recent versions may be available online.
%
% This function will be faster and more robust when the 
% assignmentoptimal function is compiled. From the directory with the
% function, run;
%
%     mex assignmentoptimal.c
% 
% and it should generate a fast compiled binary for you. You can check 
% that matlab is running the compiled version by doing
% 
%     which assignmentoptimal
% 
% and checking that the result is a compiled file and not a .m file.
%  
% KNOW ISSUES:
%   This code is written for 2D positions and displacements, but could be
%   easily extended to 3D.
%   This cose is written for two timepoints, but could be easily extended
%   to multiple timepoints.
%
% MODIFICATION HISTORY:
%   Written by Rostislav 'Ross' Boltyanskiy and Eric R. Dufresne, 
%   2015-2016.
% -------------------------------------------------------------------------


% Recasting input parameters
dif = param.mode;      
maxdisp = param.maxdisp;   
         

% finding time stamps
ts = unique(xyt(:,3));  
if length(ts)~=2
   error('xyt must include 2 time points!');   % this code only works with 
end                                            % two time points
ts1 = min(ts);  % first time point
ts2 = max(ts);  % second time point

%extract the initial and final particle positions
x1 = xyt(find(xyt(:,3)==ts1),1:2);    % particles positons in the 1st image
x2 = xyt(find(xyt(:,3)==ts2),1:2);    % particles positons in the 2nd image
np1 = length(x1);           % number of particles in the first image
np2 = length(x2);           % number of particles in the second image

%   calculate the square distances between all cross-time particle pairs 
    sdm = square_distance_matrix(x1,x2);    % matrix with the i-j entry 
                                            % equal to the square distances 
                                            % between the ith particle in 
                                            % the first frame and the jth 
                                            % particle iin the second frame  
%   make the diffusion cost matrix
    cm_diff = sdm;                         
    cm_diff(sdm > maxdisp^2) = Inf;         % forbid assignment with 
                                            % inter-particle distances 
                                            % larger than maxdisp

%   make the strain cost matrix
    cm = zeros(np1,np2);    % initializing cost matrix 
    cm(sdm > maxdisp^2) = Inf;      % Forbid matches with inter-particle 
                                    % distances larger than maxdisp
    
if dif == 0
% If we are in material deformation mode loop through all cross-time 
% particle pairs to calculate the cost matrix.

% recast other input parameters
maxstr = param.maxstr;  
maxcompr = param.maxcompr;
minn = param.minn;          
rmax = param.rmax; 

% Finding nearest neighbors at each time point. 
% The findnn function is defined as a subroutine below.
d1=findnn(x1,rmax);  
d2=findnn(x2,rmax);

for i = 1:np1
    for j = 1:np2
        
        %calculate the cost matrix
            if isfinite(cm(i,j))
                nnni = length(d1(i).nn);    % number of nearest neighbors 
                                            % of the i^th particle in the 
                                            % first frame
                nnnf = length(d2(j).nn);    % number of nearest neighbors 
                                            % of the j^th partcile in the 
                                            % second frame
                    if nnni > minn && nnnf > minn   
                            xn1 = [];       % this will be a list of 
                                            % nearest neighbors of particle 
                                            % i in the first frame
                            xn2 = [];       % this will be a list of 
                                            % nearest neighbors of particle 
                                            % j in the second frame 
                            for n = 1:nnni
                                xn1 = [xn1; x1(d1(i).nn(n),:)];  % nnni x 2 
                                                                 % matrix
                            end
                            
                            for n = 1:nnnf
                                xn2 = [xn2; x2(d2(j).nn(n),:)]; % nnnf by 2 
                                                                % matrix
                            end
                            
                            xi1 = x1(i,:);      % coordinate of particle i 
                                                % in the first frame 
                            xj2 = x2(j,:);      % coordinate of particle j 
                                                % in the second frame
                            
                             % Find strain associated with particle 
                             % pairing.  
                             % The subroutine choosenn2track is defined
                             % below.
                             % Returns the strain matrix unless there are
                             % not enough tracked neighbors, in which case
                             % it returns Inf
                            [eps, err] = calcstrain(xi1, xn1, xj2, xn2,... 
                            minn, maxstr, maxcompr); 
                            
                           % Setting the cost of particle pairings
                                                                                           
                            if eps == Inf       
                                cm(i,j) = Inf;

                            else
                                % calcute the strain energy / energy
                                % dissipation rate
                                cm(i,j) = trace(eps^2);
                                %cm(i,j) = sum(eigs(eps).^2);
                                Strain(i,j).eps = eps;                        
                            end
                    else
                        cm(i,j) = Inf;      % set cost to infinity if a 
                                            % particle doesn't have enough 
                                            % neighbors
                        Strain(i,j).eps = NaN;  
                    end

            end
    end
end
    
cm_tot = cm;

elseif dif == 1;  
    % If we are in Brownian motion mode, set cost based on square 
    % displacements
    cm_tot = cm_diff;   
end


% Running the Hungarian algorith on the cost matrix

assignment = assignmentoptimal(cm_tot);

% Format the output of the Hungarian method
tks=assign2trk(x1,x2,assignment); % The assign2trk function is embedded in 
                                  % this main function

% Format the strain if in material deformation mode.

if dif == 1;
    str = NaN;
else
    str=assign2str(Strain,assignment);
end

end

% --------------------------------------------------------------------


function d = findnn(x,rmax)

% This function finds the nearest neighbors of particles within a region,
% rmax
%
% INPUTS
% x           -- 2xN list of N particle positions
% rmax        -- radius around each particle within which neighbors are 
%                found

% OUTPUTS
% d           -- list of nighbors such that d(i).nn(n) is the index of the
                 % n^th neighbor of the i^th particle.  Then
                 % x(di(i).nn(n),:) is the coordinate of the n^th neighbor.

% Recast input parameter
xf=x;

% find the nearest neighbors for the final frame
trif=delaunay(xf(:,1),xf(:,2));

for n=1:length(xf)
%find ith particle and jth vertex for all triangles that include particle n
[i,j]=ind2sub(size(trif),find(trif==n));

 nt=length(i);  %number of triangles involving the nth particle
        vts = [];
        for k=1:length(i)  %loop through all triangles involving nth 
                           % particle
            vts=[vts,trif(i(k),:)];     % make a list of all paricles in 
                                        % triangles with nth particle
        end
        vts=setdiff(unique(vts),n);     % get rid of n and all duplicates
        df(n).nn=vts;  %now we have a  list of candidate nearest neighbors
        %list of distance of each possible nearest neighbors from our
        %particle
        r=sqrt((xf(vts,1)-xf(n,1)).^2+(xf(vts,2)-xf(n,2)).^2);
        ind = find(r<rmax);  %throw away ones that are too far away.
        df(n).nn=vts(ind);              
        d=df;              
end
end


% -------------------------------------------------------------------


function [eps, d2] = calcstrain(xi1, xn1, xj2, xn2, minn, maxstr, maxcompr)
% This functions matches up two candidate particles and calculates the
% strain associated with that partcile pair by alligning the
% particles' neighbors.

%INPUTS
% xi1 = initial particle position, 2-component vector
% xj2 = final candidate particle position, 2-component vector
% xn1 = coordinates of initial particle neightbors: 2xN where N is the 
%       number of neighbors
% xn2 = coordinates  of final candidate particle neightbors: 2xM where M is 
%       the number of neighbors
% minn = minimum number of neighbors that need to be tracked for us to
%           include the particle pair in the cost matrix
% maxstr = max strain from stretch we expect to estimate maxdisp.
% maxcompr = max strain from compression we expect to estimate maxdisp.

nni = length(xn1);   % number of neighbors of particle in the initial frame
nnf = length(xn2);   % number of neighbors of particle in the final frame

% Initializing shifted neighbor coordinates
xn1s = zeros(size(xn1));    
xn2s = zeros(size(xn2));

% Compiling new neighbor coordinates centered at the particle of interest
xn1s(:,1) = xn1(:,1) - xi1(1);
xn1s(:,2) = xn1(:,2) - xi1(2);
xn2s(:,1) = xn2(:,1) - xj2(1);
xn2s(:,2) = xn2(:,2) - xj2(2);

% Tracking the neighbors of candidate particles
% (you can't calculate the strain if you don't know who is who.  here we
% use the squared displacement tracker because the displacements are small 
% compared to the separations of neighboring particles.  This works very 
% well as long as there are not huge strain gradients.

    dn = pdist(xn1); % distances between particles in first frames
    mdn = max(dn);

    md = maxstr* mdn;  % maximum distance a neighbor can be expected to 
                       % move relative to other neighbors.

    sdm_nb = square_distance_matrix(xn1s,xn2s); % square distance matrix 
                                                % for neighbors   
    cm_nb = sdm_nb;                             % cost matrix for neighbors 
    cm_nb(sdm_nb > md^2) = Inf;                 % setting cost for 
                                                % neighbors that are too 
                                                % far away to infinity 
    cm_nb(sdm_nb < 0) = Inf;
    
    assign_nb = assignmentoptimal(cm_nb);      % running Hungarian on cm_nb

    good_a = [];                                % initializing matrix of 
                                                % neighbors that were 
                                                % tracked

    ntr = length(assign_nb(assign_nb>0));       % number of neighbors that 
                                                % were tracked

if ntr > minn

    for i=1:length(assign_nb)               % filling in matrix identifying 
                                            % neighbors that were tracked
       if assign_nb(i) > 0                  
                                            % good_a(i,1) = tracked 
                                            % neighbor at the first time 
                                            % point
       good_a = [good_a; i assign_nb(i)];   % good_a(i,2) = corresponding 
                                            % tracked neighbor at the 
                                            % second time point
       end 
    end
     
    % initializing coordinates of tracked neighbors
    xn1t = [];  
    xn2t = []; 
    
    % Sort the neighbor positions so that tracked pairs are in the same row
        
     for i = 1:length(good_a)
             xn1t = [xn1t; xn1s(good_a(i,1),1:2) + [xi1(1) xi1(2)]];
             xn2t = [xn2t; xn2s(good_a(i,2),1:2) + [xj2(1) xj2(2)]];         
     end  

     % Calculating strain
     [eps, d2] = falkstrain(xi1, xn1t, xj2, xn2t);

     % Forbid strains that are larger than maxstr or smaller than -maxcompr  
     if  max(eig(eps)) > maxstr || min(eig(eps)) < -maxcompr
        eps = Inf;
     end
     
     
else
    eps = Inf;
    d2 = Inf;
end


end



% -------------------------------------------------------------------


function tks=assign2trk(xi,xf,assignment)

% This function reformats the particle pairing from the minimal_assignment 
% function

%INPUTS
% xi                -- particle positions in the first image
% xf                -- particle positions in the second image
% assingment        -- output of assignmentoptimal function

%OUTPUTS
% tks               -- 4xN structure where N is the number of particles
                        % such that tks(i,1) is the x-coordinate of
                        % a given particle; tks(i,2) is the y-coordinate of
                        % a given particle; tks(i,3) is the image number,
                        % and tks(i,4) is the particle ID number.

% initializing tks structure                  
tks = [];

%initializing particle ID
id = 0;

for i = 1:length(assignment)
    if assignment(i) ~= 0
    id = id+1;
    tks = [tks; xi(i,1), xi(i,2), 1, id; xf(assignment(i),1), ...
        xf(assignment(i),2), 2, id];
    end 
end

end


%----------------
function [ep,d2]=falkstrain(roi,rni,rof,rnf)
% [ep,d2]=falkstrain(roi,rni,rof,rnf)
% calculates best estimate of strain and D^2 (estimate of non-affine 
% transformation) according to falk and langer pre1998, Eqs 2.11-2.14
% INPUTS
% roi, rof: [1,d] row vectors of initial and final positions for particle
% of interest
% rni, rnf: [nn,d] matrices of initial and final positions for nearest
% neighbors of particles of interest
%OUTPUTS
%ep: ep(i,j) is the ith and jth elements of the best estimate for the local
%strain tensor.  NOTE: in falk and langer this is not symmetric.  I
%only return the symmetric part of this tensor (as alluded to by Schall,
%Weitz and Spaepen, Nature 2006).
%d2: a single number capturing the amount of non-affine deformation
%CREATED BY:
% Eric R. Dufresne, Yale University June 18 2009

[nn,d]=size(rni);

%calculate Falk's X and Y
X=zeros(d);Y=zeros(d);
for i=1:d
    for j=1:d
        for n = 1:nn
            X(i,j)=X(i,j) + (rnf(n,i)-rof(i))*(rni(n,j)-roi(j));
            Y(i,j)=Y(i,j) + (rni(n,i)-roi(i))*(rni(n,j)-roi(j));
        end
    end
end

%Calculate Falk's strain
invY=inv(Y);
ep=zeros(d);
for i=1:d
    for j=1:d
        for k=1:d
            ep(i,j)=ep(i,j)+ X(i,k)*invY(j,k);
        end
    end
end
id = eye(d);
ep=ep-id;

%calculate D^2
d2=0;
for n=1:nn
    for i=1:d
        tmp=0;
        for j=1:d
            tmp = tmp + (id(i,j)+ep(i,j))*(rni(n,j)-roi(j));
           % display(['n ',int2str(n),' i ',int2str(i),' j ' int2str(j)]);
            %tmp;
        end
        d2=d2+((rnf(n,i)-rof(i)) - tmp )^2;
    end
end
%divide D^2 by number or nearest neigbors
d2=d2/nn;
%normalize D^2 by nearest neigbhor distance
for n=1:nn
    r2(n)=sum((rni(n,:)-roi).^2);
end
mnr2=(mean(r2));
d2=d2/mnr2;

%return the symmetrized strain tensor
ep = .5*(ep+ep');

end


function str = assign2str(Strain,assignment)
% This function assigns a strain to each particle in cases of material
% deformation.
%
% INPUTS:
% Strain        -- NxM matrix where N is the number of particles in the 
%                   first frame and M is the number of particles in the 
%                   second frame
%                   In cases of stretch and shear, Strain(i,j).eps is a 2x2
%                   symmetrized strain tensor.  This is the strain
%                   associated with pairing particle i in the first frame
%                   with particle j in the second frame.
%                   In cases of diffusion, Strain(i,j).eps = NaN.
%
% assignment    -- Output of the assignmentoptimal function. It is a
%                   structure such that if assignment(m,1) = n, then 
%                   particle m in the first frame is identified as particle
%                   n in the second frame.                   
% 
% OUTPUTS:
% str           -- Nx5 structure such that str(i,1) = is the xx strain
%                   associated with particle i in the first frame.
%                   str(i,2) = is the yy strain associated with particle i 
%                   in the first frame.  str(i,3) = is the xy strain 
%                   associated with particle i in the first frame.  
%                   str(i,4) is the yx strain associated with particle i in     
%                   the first frame. str(i,5) is the id of the i^th
%                   particle

% initializing strain structure
str = [];

% initializing particle id
id = 0;
% formatting strain based on the structures Strain and assignment

for i = 1:length(assignment)
    if assignment(i,1) ~= 0;
        id = id+1;
        exx = Strain(i,assignment(i,1)).eps(1,1);
        eyy = Strain(i,assignment(i,1)).eps(2,2);
        exy = Strain(i,assignment(i,1)).eps(1,2);
        eyx = Strain(i,assignment(i,1)).eps(2,1); 
    
        str = [str; exx, eyy, exy, eyx, id]; 
    end
end

end


function d = square_distance_matrix(a,b)
% square_distance_matrix - computes Euclidean distance-squared matrix
%
% E = distance(A,B)
%
%    A - (DxM) matrix 
%    B - (DxN) matrix
%
% Returns:
%    E - (MxN) Euclidean distances squared between vectors in A and B
%
%
% Description : 
%    This fully vectorized (VERY FAST!) m-file computes the 
%    Euclidean distances squared between two vectors by:
%
%                 ||A-B|| = sqrt ( ||A||^2 + ||B||^2 - 2*A.B )
%
% Example : 
%    A = rand(100,400); B = rand(200,400);
%    d = distance(A,B);

% Author   : Roland Bunschoten
%            University of Amsterdam
%            Intelligent Autonomous Systems (IAS) group
%            Kruislaan 403  1098 SJ Amsterdam
%            tel.(+31)20-5257524
%            bunschot@wins.uva.nl
% Last Rev : Oct 29 16:35:48 MET DST 1999
% Tested   : PC Matlab v5.2 and Solaris Matlab v5.3
% Thanx    : Nikos Vlassis
% Modified : Jason Merrill 5 February 2008

% Copyright notice: You are free to modify, extend and distribute 
%    this code granted that the author of the original code is 
%    mentioned as the original author of the code.

if (nargin ~= 2)
   error('Not enough input arguments');
end

if (size(a,2) ~= size(b,2))
   error('A and B should be of same dimensionality');
end

d = bsxfun(@plus,sum(a.*a,2),sum(b.*b,2)') - 2*a*b';

end


==> anc/assignmentoptimal.c <==
/*
function [assignment, cost] = assignmentoptimal(distMatrix)
*/

#include <mex.h>
#include <matrix.h>

#define CHECK_FOR_INF
#define ONE_INDEXING

void assignmentoptimal(double *assignment, double *cost, double *distMatrix, int nOfRows, int nOfColumns);
void buildassignmentvector(double *assignment, bool *starMatrix, int nOfRows, int nOfColumns);
void computeassignmentcost(double *assignment, double *cost, double *distMatrix, int nOfRows);
void step2a(double *assignment, double *distMatrix, bool *starMatrix, bool *newStarMatrix, bool *primeMatrix, bool *coveredColumns, bool *coveredRows, int nOfRows, int nOfColumns, int minDim);
void step2b(double *assignment, double *distMatrix, bool *starMatrix, bool *newStarMatrix, bool *primeMatrix, bool *coveredColumns, bool *coveredRows, int nOfRows, int nOfColumns, int minDim);
void step3 (double *assignment, double *distMatrix, bool *starMatrix, bool *newStarMatrix, bool *primeMatrix, bool *coveredColumns, bool *coveredRows, int nOfRows, int nOfColumns, int minDim);
void step4 (double *assignment, double *distMatrix, bool *starMatrix, bool *newStarMatrix, bool *primeMatrix, bool *coveredColumns, bool *coveredRows, int nOfRows, int nOfColumns, int minDim, int row, int col);
void step5 (double *assignment, double *distMatrix, bool *starMatrix, bool *newStarMatrix, bool *primeMatrix, bool *coveredColumns, bool *coveredRows, int nOfRows, int nOfColumns, int minDim);

void mexFunction( int nlhs, mxArray *plhs[], int nrhs, const mxArray *prhs[] )
{
	double *assignment, *cost, *distMatrix;
	int nOfRows, nOfColumns;
	
	/* Input arguments */
	nOfRows    = mxGetM(prhs[0]);
	nOfColumns = mxGetN(prhs[0]);
	distMatrix = mxGetPr(prhs[0]);
	
	/* Output arguments */
	plhs[0]    = mxCreateDoubleMatrix(nOfRows, 1, mxREAL);
	plhs[1]    = mxCreateDoubleScalar(0);
	assignment = mxGetPr(plhs[0]);
	cost       = mxGetPr(plhs[1]);
	
	/* Call C-function */
	assignmentoptimal(assignment, cost, distMatrix, nOfRows, nOfColumns);	
}

void assignmentoptimal(double *assignment, double *cost, double *distMatrixIn, int nOfRows, int nOfColumns)
{
	double *distMatrix, *distMatrixTemp, *distMatrixEnd, *columnEnd, value, minValue;
	bool *coveredColumns, *coveredRows, *starMatrix, *newStarMatrix, *primeMatrix;
	int nOfElements, minDim, row, col;
#ifdef CHECK_FOR_INF
	bool infiniteValueFound;
	double maxFiniteValue, infValue;
#endif
	
	/* initialization */
	*cost = 0;
	for(row=0; row<nOfRows; row++)
#ifdef ONE_INDEXING
		assignment[row] =  0.0;
#else
		assignment[row] = -1.0;
#endif
	
	/* generate working copy of distance Matrix */
	/* check if all matrix elements are positive */
	nOfElements   = nOfRows * nOfColumns;
	distMatrix    = (double *)mxMalloc(nOfElements * sizeof(double));
	distMatrixEnd = distMatrix + nOfElements;
	for(row=0; row<nOfElements; row++)
	{
		value = distMatrixIn[row];
		if(mxIsFinite(value) && (value < 0))
			mexErrMsgTxt("All matrix elements have to be non-negative.");
		distMatrix[row] = value;
	}

#ifdef CHECK_FOR_INF
	/* check for infinite values */
	maxFiniteValue     = -1;
	infiniteValueFound = false;
	
	distMatrixTemp = distMatrix;
	while(distMatrixTemp < distMatrixEnd)
	{
		value = *distMatrixTemp++;
		if(mxIsFinite(value))
		{
			if(value > maxFiniteValue)
				maxFiniteValue = value;
		}
		else
			infiniteValueFound = true;
	}
	if(infiniteValueFound)
	{
		if(maxFiniteValue == -1) /* all elements are infinite */
			return;
		
		/* set all infinite elements to big finite value */
		if(maxFiniteValue > 0)
			infValue = 10 * maxFiniteValue * nOfElements;
		else
			infValue = 10;
		distMatrixTemp = distMatrix;
		while(distMatrixTemp < distMatrixEnd)
			if(mxIsInf(*distMatrixTemp++))
				*(distMatrixTemp-1) = infValue;
	}
#endif
				
	/* memory allocation */
	coveredColumns = (bool *)mxCalloc(nOfColumns,  sizeof(bool));
	coveredRows    = (bool *)mxCalloc(nOfRows,     sizeof(bool));
	starMatrix     = (bool *)mxCalloc(nOfElements, sizeof(bool));
	primeMatrix    = (bool *)mxCalloc(nOfElements, sizeof(bool));
	newStarMatrix  = (bool *)mxCalloc(nOfElements, sizeof(bool)); /* used in step4 */

	/* preliminary steps */
	if(nOfRows <= nOfColumns)
	{
		minDim = nOfRows;
		
		for(row=0; row<nOfRows; row++)
		{
			/* find the smallest element in the row */
			distMatrixTemp = distMatrix + row;
			minValue = *distMatrixTemp;
			distMatrixTemp += nOfRows;			
			while(distMatrixTemp < distMatrixEnd)
			{
				value = *distMatrixTemp;
				if(value < minValue)
					minValue = value;
				distMatrixTemp += nOfRows;
			}
			
			/* subtract the smallest element from each element of the row */
			distMatrixTemp = distMatrix + row;
			while(distMatrixTemp < distMatrixEnd)
			{
				*distMatrixTemp -= minValue;
				distMatrixTemp += nOfRows;
			}
		}
		
		/* Steps 1 and 2a */
		for(row=0; row<nOfRows; row++)
			for(col=0; col<nOfColumns; col++)
				if(distMatrix[row + nOfRows*col] == 0)
					if(!coveredColumns[col])
					{
						starMatrix[row + nOfRows*col] = true;
						coveredColumns[col]           = true;
						break;
					}
	}
	else /* if(nOfRows > nOfColumns) */
	{
		minDim = nOfColumns;
		
		for(col=0; col<nOfColumns; col++)
		{
			/* find the smallest element in the column */
			distMatrixTemp = distMatrix     + nOfRows*col;
			columnEnd      = distMatrixTemp + nOfRows;
			
			minValue = *distMatrixTemp++;			
			while(distMatrixTemp < columnEnd)
			{
				value = *distMatrixTemp++;
				if(value < minValue)
					minValue = value;
			}
			
			/* subtract the smallest element from each element of the column */
			distMatrixTemp = distMatrix + nOfRows*col;
			while(distMatrixTemp < columnEnd)
				*distMatrixTemp++ -= minValue;
		}
		
		/* Steps 1 and 2a */
		for(col=0; col<nOfColumns; col++)
			for(row=0; row<nOfRows; row++)
				if(distMatrix[row + nOfRows*col] == 0)
					if(!coveredRows[row])
					{
						starMatrix[row + nOfRows*col] = true;
						coveredColumns[col]           = true;
						coveredRows[row]              = true;
						break;
					}
		for(row=0; row<nOfRows; row++)
			coveredRows[row] = false;
		
	}	
	
	/* move to step 2b */
	step2b(assignment, distMatrix, starMatrix, newStarMatrix, primeMatrix, coveredColumns, coveredRows, nOfRows, nOfColumns, minDim);

	/* compute cost and remove invalid assignments */
	computeassignmentcost(assignment, cost, distMatrixIn, nOfRows);
	
	/* free allocated memory */
	mxFree(distMatrix);
	mxFree(coveredColumns);
	mxFree(coveredRows);
	mxFree(starMatrix);
	mxFree(primeMatrix);
	mxFree(newStarMatrix);

	return;
}

/********************************************************/
void buildassignmentvector(double *assignment, bool *starMatrix, int nOfRows, int nOfColumns)
{
	int row, col;
	
	for(row=0; row<nOfRows; row++)
		for(col=0; col<nOfColumns; col++)
			if(starMatrix[row + nOfRows*col])
			{
#ifdef ONE_INDEXING
				assignment[row] = col + 1; /* MATLAB-Indexing */
#else
				assignment[row] = col;
#endif
				break;
			}
}

/********************************************************/
void computeassignmentcost(double *assignment, double *cost, double *distMatrix, int nOfRows)
{
	int row, col;
#ifdef CHECK_FOR_INF
	double value;
#endif
	
	for(row=0; row<nOfRows; row++)
	{
#ifdef ONE_INDEXING
		col = assignment[row]-1; /* MATLAB-Indexing */
#else
		col = assignment[row];
#endif

		if(col >= 0)
		{
#ifdef CHECK_FOR_INF
			value = distMatrix[row + nOfRows*col];
			if(mxIsFinite(value))
				*cost += value;
			else
#ifdef ONE_INDEXING
				assignment[row] =  0.0;
#else
				assignment[row] = -1.0;
#endif

#else
			*cost += distMatrix[row + nOfRows*col];
#endif
		}
	}
}

/********************************************************/
void step2a(double *assignment, double *distMatrix, bool *starMatrix, bool *newStarMatrix, bool *primeMatrix, bool *coveredColumns, bool *coveredRows, int nOfRows, int nOfColumns, int minDim)
{
	bool *starMatrixTemp, *columnEnd;
	int col;
	
	/* cover every column containing a starred zero */
	for(col=0; col<nOfColumns; col++)
	{
		starMatrixTemp = starMatrix     + nOfRows*col;
		columnEnd      = starMatrixTemp + nOfRows;
		while(starMatrixTemp < columnEnd){
			if(*starMatrixTemp++)
			{
				coveredColumns[col] = true;
				break;
			}
		}	
	}

	/* move to step 3 */
	step2b(assignment, distMatrix, starMatrix, newStarMatrix, primeMatrix, coveredColumns, coveredRows, nOfRows, nOfColumns, minDim);
}

/********************************************************/
void step2b(double *assignment, double *distMatrix, bool *starMatrix, bool *newStarMatrix, bool *primeMatrix, bool *coveredColumns, bool *coveredRows, int nOfRows, int nOfColumns, int minDim)
{
	int col, nOfCoveredColumns;
	
	/* count covered columns */
	nOfCoveredColumns = 0;
	for(col=0; col<nOfColumns; col++)
		if(coveredColumns[col])
			nOfCoveredColumns++;
			
	if(nOfCoveredColumns == minDim)
	{
		/* algorithm finished */
		buildassignmentvector(assignment, starMatrix, nOfRows, nOfColumns);
	}
	else
	{
		/* move to step 3 */
		step3(assignment, distMatrix, starMatrix, newStarMatrix, primeMatrix, coveredColumns, coveredRows, nOfRows, nOfColumns, minDim);
	}
	
}

/********************************************************/
void step3(double *assignment, double *distMatrix, bool *starMatrix, bool *newStarMatrix, bool *primeMatrix, bool *coveredColumns, bool *coveredRows, int nOfRows, int nOfColumns, int minDim)
{
	bool zerosFound;
	int row, col, starCol;

	zerosFound = true;
	while(zerosFound)
	{
		zerosFound = false;		
		for(col=0; col<nOfColumns; col++)
			if(!coveredColumns[col])
				for(row=0; row<nOfRows; row++)
					if((!coveredRows[row]) && (distMatrix[row + nOfRows*col] == 0))
					{
						/* prime zero */
						primeMatrix[row + nOfRows*col] = true;
						
						/* find starred zero in current row */
						for(starCol=0; starCol<nOfColumns; starCol++)
							if(starMatrix[row + nOfRows*starCol])
								break;
						
						if(starCol == nOfColumns) /* no starred zero found */
						{
							/* move to step 4 */
							step4(assignment, distMatrix, starMatrix, newStarMatrix, primeMatrix, coveredColumns, coveredRows, nOfRows, nOfColumns, minDim, row, col);
							return;
						}
						else
						{
							coveredRows[row]        = true;
							coveredColumns[starCol] = false;
							zerosFound              = true;
							break;
						}
					}
	}
	
	/* move to step 5 */
	step5(assignment, distMatrix, starMatrix, newStarMatrix, primeMatrix, coveredColumns, coveredRows, nOfRows, nOfColumns, minDim);
}

/********************************************************/
void step4(double *assignment, double *distMatrix, bool *starMatrix, bool *newStarMatrix, bool *primeMatrix, bool *coveredColumns, bool *coveredRows, int nOfRows, int nOfColumns, int minDim, int row, int col)
{	
	int n, starRow, starCol, primeRow, primeCol;
	int nOfElements = nOfRows*nOfColumns;
	
	/* generate temporary copy of starMatrix */
	for(n=0; n<nOfElements; n++)
		newStarMatrix[n] = starMatrix[n];
	
	/* star current zero */
	newStarMatrix[row + nOfRows*col] = true;

	/* find starred zero in current column */
	starCol = col;
	for(starRow=0; starRow<nOfRows; starRow++)
		if(starMatrix[starRow + nOfRows*starCol])
			break;

	while(starRow<nOfRows)
	{
		/* unstar the starred zero */
		newStarMatrix[starRow + nOfRows*starCol] = false;
	
		/* find primed zero in current row */
		primeRow = starRow;
		for(primeCol=0; primeCol<nOfColumns; primeCol++)
			if(primeMatrix[primeRow + nOfRows*primeCol])
				break;
								
		/* star the primed zero */
		newStarMatrix[primeRow + nOfRows*primeCol] = true;
	
		/* find starred zero in current column */
		starCol = primeCol;
		for(starRow=0; starRow<nOfRows; starRow++)
			if(starMatrix[starRow + nOfRows*starCol])
				break;
	}	

	/* use temporary copy as new starMatrix */
	/* delete all primes, uncover all rows */
	for(n=0; n<nOfElements; n++)
	{
		primeMatrix[n] = false;
		starMatrix[n]  = newStarMatrix[n];
	}
	for(n=0; n<nOfRows; n++)
		coveredRows[n] = false;
	
	/* move to step 2a */
	step2a(assignment, distMatrix, starMatrix, newStarMatrix, primeMatrix, coveredColumns, coveredRows, nOfRows, nOfColumns, minDim);
}

/********************************************************/
void step5(double *assignment, double *distMatrix, bool *starMatrix, bool *newStarMatrix, bool *primeMatrix, bool *coveredColumns, bool *coveredRows, int nOfRows, int nOfColumns, int minDim)
{
	double h, value;
	int row, col;
	
	/* find smallest uncovered element h */
	h = mxGetInf();	
	for(row=0; row<nOfRows; row++)
		if(!coveredRows[row])
			for(col=0; col<nOfColumns; col++)
				if(!coveredColumns[col])
				{
					value = distMatrix[row + nOfRows*col];
					if(value < h)
						h = value;
				}
	
	/* add h to each covered row */
	for(row=0; row<nOfRows; row++)
		if(coveredRows[row])
			for(col=0; col<nOfColumns; col++)
				distMatrix[row + nOfRows*col] += h;
	
	/* subtract h from each uncovered column */
	for(col=0; col<nOfColumns; col++)
		if(!coveredColumns[col])
			for(row=0; row<nOfRows; row++)
				distMatrix[row + nOfRows*col] -= h;
	
	/* move to step 3 */
	step3(assignment, distMatrix, starMatrix, newStarMatrix, primeMatrix, coveredColumns, coveredRows, nOfRows, nOfColumns, minDim);
}



==> anc/assignmentoptimal.m <==
function [assignment, cost] = assignmentoptimal(distMatrix)
%ASSIGNMENTOPTIMAL    Compute optimal assignment by Munkres algorithm
%   ASSIGNMENTOPTIMAL(DISTMATRIX) computes the optimal assignment (minimum
%   overall costs) for the given rectangular distance or cost matrix, for
%   example the assignment of tracks (in rows) to observations (in
%   columns). The result is a column vector containing the assigned column
%   number in each row (or 0 if no assignment could be done).
%
%   [ASSIGNMENT, COST] = ASSIGNMENTOPTIMAL(DISTMATRIX) returns the
%   assignment vector and the overall cost.
%
%   The distance matrix may contain infinite values (forbidden
%   assignments). Internally, the infinite values are set to a very large
%   finite number, so that the Munkres algorithm itself works on
%   finite-number matrices. Before returning the assignment, all
%   assignments with infinite distance are deleted (i.e. set to zero).
%
%   A description of Munkres algorithm (also called Hungarian algorithm)
%   can easily be found on the web.
%
%   <a href="assignment.html">assignment.html</a>  <a href="http://www.mathworks.com/matlabcentral/fileexchange/6543">File Exchange</a>  <a href="https://www.paypal.com/cgi-bin/webscr?cmd=_s-xclick&hosted_button_id=EVW2A4G2HBVAU">Donate via PayPal</a>
%
%   Markus Buehren
%   Last modified 05.07.2011

% save original distMatrix for cost computation
originalDistMatrix = distMatrix;

% check for negative elements
if any(distMatrix(:) < 0)
  error('All matrix elements have to be non-negative.');
end

% get matrix dimensions
[nOfRows, nOfColumns] = size(distMatrix);

% check for infinite values
finiteIndex   = isfinite(distMatrix);
infiniteIndex = find(~finiteIndex);
if ~isempty(infiniteIndex)
  % set infinite values to large finite value
  maxFiniteValue = max(max(distMatrix(finiteIndex)));
  if maxFiniteValue > 0
    infValue = abs(10 * maxFiniteValue * nOfRows * nOfColumns);
  else
    infValue = 10;
  end
  if isempty(infValue)
    % all elements are infinite
    assignment = zeros(nOfRows, 1);
    cost       = 0;
    return
  end	
  distMatrix(infiniteIndex) = infValue;
end

% memory allocation
coveredColumns = zeros(1,       nOfColumns);
coveredRows    = zeros(nOfRows, 1);
starMatrix     = zeros(nOfRows, nOfColumns);
primeMatrix    = zeros(nOfRows, nOfColumns);

% preliminary steps
if nOfRows <= nOfColumns
  minDim = nOfRows;
  
  % find the smallest element of each row
  minVector = min(distMatrix, [], 2);
  
  % subtract the smallest element of each row from the row
  distMatrix = distMatrix - repmat(minVector, 1, nOfColumns);
  
  % Steps 1 and 2
  for row = 1:nOfRows
    for col = find(distMatrix(row,:)==0)
      if ~coveredColumns(col)%~any(starMatrix(:,col))
        starMatrix(row, col) = 1;
        coveredColumns(col)  = 1;
        break
      end
    end
  end
  
else % nOfRows > nOfColumns
  minDim = nOfColumns;
  
  % find the smallest element of each column
  minVector = min(distMatrix);
  
  % subtract the smallest element of each column from the column
  distMatrix = distMatrix - repmat(minVector, nOfRows, 1);
  
  % Steps 1 and 2
  for col = 1:nOfColumns
    for row = find(distMatrix(:,col)==0)'
      if ~coveredRows(row)
        starMatrix(row, col) = 1;
        coveredColumns(col)  = 1;
        coveredRows(row)     = 1;
        break
      end
    end
  end
  coveredRows(:) = 0; % was used auxiliary above
end

if sum(coveredColumns) == minDim
  % algorithm finished
  assignment = buildassignmentvector(starMatrix);
else
  % move to step 3
  [assignment, distMatrix, starMatrix, primeMatrix, coveredColumns, coveredRows] = ...
      step3(distMatrix, starMatrix, primeMatrix, coveredColumns, coveredRows, minDim); %#ok
end

% compute cost and remove invalid assignments
[assignment, cost] = computeassignmentcost(assignment, originalDistMatrix, nOfRows);


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function assignment = buildassignmentvector(starMatrix)

[maxValue, assignment] = max(starMatrix, [], 2);
assignment(maxValue == 0) = 0;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [assignment, cost] = computeassignmentcost(assignment, distMatrix, nOfRows)

rowIndex   = find(assignment);
costVector = distMatrix(rowIndex + nOfRows * (assignment(rowIndex)-1));
finiteIndex = isfinite(costVector);
cost = sum(costVector(finiteIndex));
assignment(rowIndex(~finiteIndex)) = 0;

% Step 2: %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [assignment, distMatrix, starMatrix, primeMatrix, coveredColumns, coveredRows] = ...
    step2(distMatrix, starMatrix, primeMatrix, coveredColumns, coveredRows, minDim)

% cover every column containing a starred zero
maxValue = max(starMatrix);
coveredColumns(maxValue == 1) = 1;

if sum(coveredColumns) == minDim
  % algorithm finished
  assignment = buildassignmentvector(starMatrix);
else
  % move to step 3
  [assignment, distMatrix, starMatrix, primeMatrix, coveredColumns, coveredRows] = ...
      step3(distMatrix, starMatrix, primeMatrix, coveredColumns, coveredRows, minDim);
end

% Step 3: %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [assignment, distMatrix, starMatrix, primeMatrix, coveredColumns, coveredRows] = ...
    step3(distMatrix, starMatrix, primeMatrix, coveredColumns, coveredRows, minDim)

zerosFound = 1;
while zerosFound
  
  zerosFound = 0;
  for col = find(~coveredColumns)
    for row = find(~coveredRows')
      if distMatrix(row,col) == 0
        
        primeMatrix(row, col) = 1;
        starCol = find(starMatrix(row,:));
        if isempty(starCol)
          % move to step 4
          [assignment, distMatrix, starMatrix, primeMatrix, coveredColumns, coveredRows] = ...
              step4(distMatrix, starMatrix, primeMatrix, coveredColumns, coveredRows, row, col, minDim);
          return
        else
          coveredRows(row)        = 1;
          coveredColumns(starCol) = 0;
          zerosFound              = 1;
          break % go on in next column
        end
      end
    end
  end
end

% move to step 5
[assignment, distMatrix, starMatrix, primeMatrix, coveredColumns, coveredRows] = ...
    step5(distMatrix, starMatrix, primeMatrix, coveredColumns, coveredRows, minDim);

% Step 4: %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [assignment, distMatrix, starMatrix, primeMatrix, coveredColumns, coveredRows] = ...
    step4(distMatrix, starMatrix, primeMatrix, coveredColumns, coveredRows, row, col, minDim)

newStarMatrix          = starMatrix;
newStarMatrix(row,col) = 1;

starCol = col;
starRow = find(starMatrix(:, starCol));

while ~isempty(starRow)

  % unstar the starred zero
  newStarMatrix(starRow, starCol) = 0;
  
  % find primed zero in row
  primeRow = starRow;
  primeCol = find(primeMatrix(primeRow, :));
  
  % star the primed zero
  newStarMatrix(primeRow, primeCol) = 1;
  
  % find starred zero in column
  starCol = primeCol;
  starRow = find(starMatrix(:, starCol));
  
end
starMatrix = newStarMatrix;

primeMatrix(:) = 0;
coveredRows(:) = 0;

% move to step 2
[assignment, distMatrix, starMatrix, primeMatrix, coveredColumns, coveredRows] = ...
    step2(distMatrix, starMatrix, primeMatrix, coveredColumns, coveredRows, minDim);


% Step 5: %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [assignment, distMatrix, starMatrix, primeMatrix, coveredColumns, coveredRows] = ...
    step5(distMatrix, starMatrix, primeMatrix, coveredColumns, coveredRows, minDim)

% find smallest uncovered element
uncoveredRowsIndex    = find(~coveredRows');
uncoveredColumnsIndex = find(~coveredColumns);
[s, index1] = min(distMatrix(uncoveredRowsIndex,uncoveredColumnsIndex));
[s, index2] = min(s); %#ok
h = distMatrix(uncoveredRowsIndex(index1(index2)), uncoveredColumnsIndex(index2));

% add h to each covered row
index = find(coveredRows);
distMatrix(index, :) = distMatrix(index, :) + h;

% subtract h from each uncovered column
distMatrix(:, uncoveredColumnsIndex) = distMatrix(:, uncoveredColumnsIndex) - h;

% move to step 3
[assignment, distMatrix, starMatrix, primeMatrix, coveredColumns, coveredRows] = ...
    step3(distMatrix, starMatrix, primeMatrix, coveredColumns, coveredRows, minDim);



